Pick-or-Mix: Dynamic Channel Sampling for ConvNets

Channel pruning approaches for convolutional neural networks (ConvNets) deactivate the channels, statically or dynamically, and require special implementation. In addition, channel squeezing in representative ConvNets is carried out via 1x1 convolutions which dominates a large portion of computations and network parameters. Given these challenges, we propose an effective multi-purpose module for dynamic channel sampling, namely Pick-or-Mix (PiX), which does not require special implementation. PiX divides a set of channels into subsets and then picks from them, where the picking decision is dynamically made per each pixel based on the input activations. We plug PiX into prominent ConvNet architectures and verify its multi-purpose utilities. After replacing 1x1 channel squeezing layers in ResNet with PiX, the network becomes 25% faster without losing accuracy. We show that PiX allows ConvNets to learn better data representation than widely adopted approaches to enhance networks' representation power (e.g., SE, CBAM, AFF, SKNet, and DWP). We also show that PiX achieves state-of-the-art performance on network downscaling and dynamic channel pruning applications.

==> code/pix_cuda.cu <==
#include <torch/extension.h>
#include <ATen/cuda/CUDAContext.h>
#include <ATen/ops/matmul.h>

#include <vector>
#include<iostream>

const int MAX_THREADS_PER_BLOCK = 512;

template <typename Dtype>
__global__ void PiX_Forward_cuda_kernel(const int n_threads,
                                   int out_channels, int in_channels,
                                   int height, int width,
                                   int k_size,
                                   float TAU,
                                   const Dtype* __restrict__ bottom_data,
                                   const Dtype* __restrict__ prob_data,
                                   Dtype* __restrict__ top_data)
{
   int thread_idx = blockIdx.x * blockDim.x + threadIdx.x;
   if(thread_idx < n_threads)
   {
        unsigned int n = thread_idx / (out_channels*height*width);
        unsigned int c = (thread_idx / (height*width)) % out_channels;
        unsigned int h = (thread_idx / (width)) % height;
        unsigned int w = thread_idx % width;

        Dtype prob = prob_data[n*out_channels+c];

        int c_start = c * k_size;
        int c_end   = c_start + k_size;
        if(c_end > in_channels)
        c_end = in_channels;

        if(prob < TAU)
        {
            Dtype max_val = -FLT_MAX;

            for(int ch = c_start; ch < c_end; ch++)
            {
                unsigned long int bottom_index = ((n*in_channels+ch)*height+h)*width+w;

                Dtype bottom_val = bottom_data[bottom_index];
                if(max_val < bottom_val)
                {
                    max_val = bottom_val;
                }
            }

            top_data[thread_idx] = prob * max_val;
        }
        else
        {
            Dtype avg_val = 0;

            for(int ch = c_start; ch < c_end; ch++)
            {
                unsigned long int bottom_index = ((n*in_channels+ch)*height+h)*width+w;

                avg_val += bottom_data[bottom_index];
            }

            top_data[thread_idx] =  (prob) * avg_val / k_size;

        }
    }
}


template <typename Dtype>
__global__ void PiX_Backward_cuda_kernel(const int n_threads,
                                    int out_channels, int in_channels,
                                    int height, int width,
                                    int k_size,
                                    float TAU,
                                    const Dtype* __restrict__ bottom_data,
                                    const Dtype* __restrict__ top_diff,
                                    const Dtype* __restrict__ prob_data,
                                    Dtype* __restrict__ prob_diff,
                                    Dtype* __restrict__ bottom_diff)
{
   int thread_idx = blockIdx.x * blockDim.x + threadIdx.x;
   if(thread_idx < n_threads)
   {

        unsigned int n = thread_idx / (out_channels*height*width);
        unsigned int c = (thread_idx / (height*width)) % out_channels;
        unsigned int h = (thread_idx / (width)) % height;
        unsigned int w = thread_idx % width;

        Dtype prob = prob_data[n*out_channels+c];

        int c_start = c * k_size;
        int c_end   = c_start + k_size;
        if(c_end > in_channels)
        c_end = in_channels;


        if(prob < TAU)
        {
            Dtype max_val = -FLT_MAX;
            int max_idx = c_start;

            for(int ch = c_start; ch < c_end; ch++)
            {
                unsigned long int bottom_index = ((n*in_channels+ch)*height+h)*width+w;

                Dtype bottom_val = bottom_data[bottom_index];
                if(max_val < bottom_val)
                {
                    max_val = bottom_val;
                    max_idx = ch;
                }
            }

            Dtype top_diff_val = top_diff[thread_idx];

            for(int ch = c_start; ch < c_end; ch++)
            {
                if(ch == max_idx)
                    bottom_diff[((n*in_channels+ch)*height+h)*width+w] = prob * top_diff_val;
                else
                    bottom_diff[((n*in_channels+ch)*height+h)*width+w] = 0;
            }

            prob_diff[((n*out_channels+c)*height+h)*width+w] = max_val * top_diff_val;
        }
        else
        {
            Dtype top_diff_val = top_diff[((n*out_channels+c)*height+h)*width+w];
            Dtype avg_val = 0;

            for(int ch = c_start; ch < c_end; ch++)
            {
                bottom_diff[((n*in_channels+ch)*height+h)*width+w] = (prob) * top_diff_val / k_size;
                avg_val +=  bottom_data[((n*in_channels+ch)*height+h)*width+w];
            }

            avg_val /= k_size;

            prob_diff[((n*out_channels+c)*height+h)*width+w] =   top_diff_val * avg_val;

        }
    }
}





std::vector<torch::Tensor> PiX_cuda_forward(
    const int k_size,
    float TAU,
    torch::Tensor input,
    torch::Tensor sampling_prob)
{

     int n = input.size(0);
     int in_c = input.size(1);
     int h = input.size(2);
     int w = input.size(3);

     int out_c = ceil((float)in_c / k_size);

 torch::Tensor output = torch::zeros({n, out_c, h , w}, input.options());

  const int n_threads = n * out_c * h * w;

  const dim3 blocks((n_threads - 1) / MAX_THREADS_PER_BLOCK + 1, 1, 1);

  c10::cuda::CUDAStream stream = c10::cuda::getCurrentCUDAStream();

  AT_DISPATCH_FLOATING_TYPES(output.type(), "PiX_cuda_forward", ([&] {
    PiX_Forward_cuda_kernel<scalar_t><<<blocks, MAX_THREADS_PER_BLOCK,0,stream>>>(
        n_threads,
        out_c, in_c,
        h, w,
        k_size,
        TAU,
        (scalar_t*)input.data_ptr(),
        (scalar_t*)sampling_prob.data_ptr(),
        (scalar_t*)output.data_ptr());
  }));


  return {output};
}

std::vector<torch::Tensor> PiX_cuda_backward(
    const int k_size,
    float TAU,
    torch::Tensor input,
    torch::Tensor sampling_prob,
    torch::Tensor output_grad)
{
      int n = input.size(0);
     int in_c = input.size(1);
     int h = input.size(2);
     int w = input.size(3);

     int out_c = ceil((float)in_c / k_size);

  torch::Tensor input_grad = torch::zeros_like(input);
  torch::Tensor sampling_prob_grad = torch::zeros_like(output_grad);

  const int n_threads = n * out_c * h * w;

  const dim3 blocks((n_threads - 1) / MAX_THREADS_PER_BLOCK + 1, 1, 1);

  c10::cuda::CUDAStream stream = c10::cuda::getCurrentCUDAStream();

  AT_DISPATCH_FLOATING_TYPES(output_grad.type(), "PiX_cuda_backward", ([&] {
    PiX_Backward_cuda_kernel<scalar_t><<<blocks, MAX_THREADS_PER_BLOCK,0,stream>>>(
        n_threads,
        out_c, in_c,
        h, w,
        k_size,
        TAU,
        (scalar_t*)input.data_ptr(),
        (scalar_t*)output_grad.data_ptr(),
        (scalar_t*)sampling_prob.data_ptr(),
        (scalar_t*)sampling_prob_grad.data_ptr(),
        (scalar_t*)input_grad.data_ptr()
        );
  }));

  torch::Tensor ones = torch::ones({h*w, 1}, input.options());
  sampling_prob_grad = sampling_prob_grad.reshape({n*out_c, h*w});

  torch::Tensor sampling_prob_grad_reduced = at::matmul(sampling_prob_grad, ones);
  sampling_prob_grad_reduced = sampling_prob_grad_reduced.reshape({n,out_c, 1,1});


  return {input_grad, sampling_prob_grad_reduced};
}

==> code/pix_layer.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F
import pix_layer_cuda
import math

# gradients in the backward are received in the order of tensor as they were output in forward function
class PiXOperator(torch.autograd.Function):
    @staticmethod
    def forward(ctx, zeta: int, tau: float,  input: torch.Tensor, fusion_prob: torch.Tensor):
        outputs = pix_layer_cuda.forward(zeta, tau, input, fusion_prob)
        ctx.save_for_backward(input, fusion_prob)
        ctx.zeta = zeta
        ctx.tau = tau
        return outputs[0]

    @staticmethod
    def backward(ctx, out_grad):
        input, fusion_prob = ctx.saved_tensors
        zeta = ctx.zeta
        tau = ctx.tau
        input_grad, fusion_prob_grad = pix_layer_cuda.backward(zeta, tau, input, fusion_prob, out_grad)
        return None, None, input_grad, fusion_prob_grad


class PiXOperatorLayer(torch.nn.Module):
    def __init__(self, zeta, tau = 0.5):
        super(PiXOperatorLayer, self).__init__()
        self.zeta = int(zeta)
        self.tau = tau

    def forward(self, input, fusion_prob):
        return PiXOperator.apply(self.zeta, self.tau, input, fusion_prob)

class PiXLayer(torch.nn.Module):
    def __init__(self, n_ip, zeta, tau=0.5):
        super(PiXLayer, self).__init__()

        n_op = math.ceil(float(n_ip) / zeta)
        self.conv1x1 = torch.nn.Conv2d(n_ip, n_op, 1)

        self.pix = PiXLayer(zeta, tau)
        self.global_pool = torch.nn.AdaptiveAvgPool2d((1, 1))
        self.sigmoid_sqz = torch.nn.Sigmoid()

    def forward(self, x):
        global_pool = self.global_pool(x)
        conv_g_pool = self.conv1x1(global_pool)
        sos_likelihood = self.sigmoid_sqz(conv_g_pool)
        x = self.pix.forward(x, sos_likelihood)
        return x



#### USAGE

n_ip = 24
zeta = 4
pix = PiXLayer(n_ip, zeta)
X = torch.ones([1, n_ip, 4, 4])
Y = pix(X)
print(X)
print(Y)
